Arqon: A suite of control applications enabling a reliable quantum network

A quantum network's purpose is to enable users to execute applications on end nodes. This requires the network to provide the service of creating entangled links between those nodes. Users of mature networks, such as the internet or the telephone network expect accepted service demands to be met reliably. We first define reliability requirements that extend classical computer network concepts to quantum network service delivery. We then introduce Arqon, a suite of control applications designed to deliver reliable service in centrally controlled quantum networks. We demonstrate through both analytic and numerical evaluation that Arqon satisfies all reliability requirements for accepted demands. These evaluations consider static network topologies. We provide a complete Python implementation and perform complexity analysis showing that admission control scales as $O(k^3)$ in the number of incoming demands $k$ and schedule computation scales as ${O(N^3)}$ in the number of accepted demands to schedule $N$.

==> Algorithms/code/python/admission_control.py <==
from typing import List, Dict

from arqon.configuration import get_scheduling_interval_duration
from arqon.arch.packet_generation_tasks import PacketGenerationTask
from arqon.arch.filling_classes import SetOfFillingClasses, FillingClassError
from arqon.utils.logging import LogManager


def admit_new_tasks(filling_classes: SetOfFillingClasses, task_intake_object: Dict[int, List[PacketGenerationTask]], resources: List[int]) -> Dict[int, int]:
    """
    :param filling_classes: set of filling classes
    :param task_intake_object: task intake object in format {demand_id:[PGT]}
    :param resources: list of resources
    :return: list of accepted demands
    """

    logger = LogManager.get_admission_control_logger()

    available_time = {r : get_scheduling_interval_duration() for r in resources}
    for filling_class in filling_classes.all_filling_classes:
        for resource in filling_class.associated_resources:
            available_time[resource] -= filling_class.minimum_service_time

    accepted_demands = {}

    for demand in task_intake_object:
        logger.info(f"Considering demand {demand}")
        for pgt_to_admit in task_intake_object[demand]:
            logger.info(f"Considering PGT {pgt_to_admit}")
            try:
                filling_class = filling_classes.get_filling_class(pgt_to_admit)
            except FillingClassError:
                logger.info(f"Rejected PGT {pgt_to_admit} because no filling class was found")
                continue

            for resource in filling_class.associated_resources:
                available_time[resource] += filling_class.minimum_service_time

            filling_class.add_packet_generation_task(pgt_to_admit)
            if all(available_time[resource] - filling_class.minimum_service_time > 0 for resource in filling_class.associated_resources):


                accepted_demands[demand] = pgt_to_admit.task_id
                for resource in filling_class.associated_resources:
                    available_time[resource] -= filling_class.minimum_service_time

                logger.debug(f"Remaining available time: {available_time}")
                logger.info(f"accepted demand: {demand} with PGT {pgt_to_admit}")

                break
            else:
                logger.info(f"rejected PGT for insufficient time. Demand ID: {demand}, PGT: {pgt_to_admit}")
                filling_class.remove(pgt_to_admit)
                for resource in filling_class.associated_resources:
                    available_time[resource] -= filling_class.minimum_service_time



    return accepted_demands






==> Algorithms/code/python/filling_classes.py <==
from typing import Iterable, List, Dict, Set, Tuple

from arqon.arch.network_resource_graph import egi_flag, ldbb_flag, \
    junction_node_flag
from arqon.arch.packet_generation_tasks import PacketGenerationTask


class FillingClass(List[PacketGenerationTask]):

    def __init__(self, path_partition: Set[Tuple[int, ...]]) -> None:
        super().__init__()
        self._path_partition: Set[Tuple[int, ...]] = path_partition
        self._associated_resources: Set[int] | None = None
        self._numbers_of_cycles: List[int] | None = None
        self._cycle_times: List[float] | None = None
        self._minimum_service_time: float | None = None

    def _calculate_associated_resources(self) -> None:
        self._associated_resources = set(
            [r for path in self._path_partition for r in path[1:-1]])

    @property
    def path_partition(self):
        return self._path_partition

    @property
    def associated_resources(self):
        if self._associated_resources is None:
            self._calculate_associated_resources()
        return self._associated_resources

    @property
    def associated_nodes(self) -> Set[int]:
        return {r for path in self._path_partition for r in path}

    def calculate_cycle_times(self):

        # self.sort(key=lambda task: task.minimum_allocation)

        self._cycle_times = [
            max([t.execution_time + t.minsep for t in self[i:]] + [
                sum(t.execution_time for t in self[i:])]) for i in
            range(len(self))]

        pass

    def calculate_numbers_of_cycles(self):

        # self.sort(key=lambda task: task.minimum_allocation)

        _list = [t.minimum_allocation for t in self]
        for i in range(len(self) - 1, 0, -1):
            _list[i] = _list[i] - _list[i - 1]

        _list[0] -= 1

        self._numbers_of_cycles = _list

    def calculate_minimum_service_time(self) -> None:
        self._minimum_service_time = sum(x * y for x, y in
                                         zip(self.numbers_of_cycles,
                                             self.cycle_times)) + sum(
            t.execution_time for t in self)

    def remove_expired_tasks(self, cutoff_time: float) -> List[
        PacketGenerationTask]:
        expired_tasks = [task for task in self if
                         task.expiry_time <= cutoff_time]
        self[:] = [task for task in self if task not in expired_tasks]
        return expired_tasks

    def remove_terminated_demands(self, terminated_demands: Iterable[int]) -> \
    List[PacketGenerationTask]:
        terminated_tasks = [task for task in self if
                            task.parent_demand_id in terminated_demands]
        self[:] = [task for task in self if task not in terminated_tasks]
        return terminated_tasks

    def update_live_tasks(
            self,
            terminated_demands: Set[int],
            current_time: float
    ) -> Tuple[
        List[PacketGenerationTask],
        List[PacketGenerationTask],
    ]:

        expired_tasks = self.remove_expired_tasks(current_time)
        terminated_tasks = self.remove_terminated_demands(terminated_demands)

        if self:
            self.calculate_numbers_of_cycles()
            self.calculate_cycle_times()
            self.calculate_minimum_service_time()
        else:
            self._numbers_of_cycles = None
            self._cycle_times = None
            self._minimum_service_time = None

        return expired_tasks, terminated_tasks

    @property
    def numbers_of_cycles(self):
        if self._numbers_of_cycles is None or len(
                self._numbers_of_cycles) != len(self):
            self.calculate_numbers_of_cycles()

        return self._numbers_of_cycles

    @property
    def cycle_times(self):
        if self._cycle_times is None or len(self._cycle_times) != len(self):
            self.calculate_cycle_times()
        return self._cycle_times

    @property
    def minimum_service_time(self):

        if not self:
            return 0

        if self._minimum_service_time is None:
            self.calculate_minimum_service_time()
        return self._minimum_service_time

    def add_packet_generation_task(self, task: PacketGenerationTask):
        if not isinstance(task, PacketGenerationTask):
            raise TypeError(
                f'Task must be of type PacketGenerationTask (provided type {type(task)})')
        _i = 0
        while _i < len(self) and self[
            _i].minimum_allocation < task.minimum_allocation:
            _i += 1
        self.insert(_i, task)
        self._numbers_of_cycles = None
        self._cycle_times = None
        self._minimum_service_time = None

    def clear(self):
        super().clear()
        self._numbers_of_cycles = None
        self._cycle_times = None
        self._minimum_service_time = None

    def append(self, task: PacketGenerationTask):
        if not isinstance(task, PacketGenerationTask):
            raise TypeError(
                f"Task must be of type PacketGenerationTask (provided type {type(task)})")
        else:
            super().append(task)
            self._numbers_of_cycles = None
            self._cycle_times = None
            self._minimum_service_time = None

    def remove(self, __value):
        super().remove(__value)
        self._numbers_of_cycles = None
        self._cycle_times = None
        self._minimum_service_time = None

    def __hash__(self):
        return hash(','.join([str(x) for x in self._path_partition]))

    def __contains__(self, item):
        if type(item) is str:
            return item in [t.parent_demand_id for t in self]
        elif type(item) is int:
            return item in [t.task_id for t in self]
        elif type(item) is PacketGenerationTask:
            return super().__contains__(item)

    def __lt__(self, other: "FillingClass") -> bool:
        if not isinstance(other, FillingClass):
            raise TypeError(
                f"Cannot compare types {type(self)} and {type(other)}")

        return self.associated_resources < other.associated_resources

    def __gt__(self, other: "FillingClass") -> bool:
        if not isinstance(other, FillingClass):
            raise TypeError(
                f"Cannot compare types {type(self)} and {type(other)}")
        return self.associated_resources > other.associated_resources

    def __eq__(self, other: "FillingClass") -> bool:
        if not isinstance(other, FillingClass):
            raise TypeError(
                f"Cannot compare types {type(self)} and {type(other)}")
        return self.associated_resources == other.associated_resources

    def __repr__(self):
        return f"""FillingClass(path_partition: {self.path_partition})"""


class SetOfFillingClasses:

    def __init__(self, path_partition: List[Set[Tuple[int, ...]]]) -> None:

        self._all_filling_classes: List[FillingClass] = [FillingClass(partition)
                                                         for partition in
                                                         path_partition]
        self._all_filling_classes.sort(reverse=True)
        self._preceding_filling_classes: Dict[
            FillingClass, Set[FillingClass]] = {
            fc: {_fc for _fc in self._all_filling_classes if _fc > fc} if fc.path_partition else set() for fc in
            self._all_filling_classes}

        self._interface_filling_classes: List[FillingClass] | None = None
        self._local_area_filling_classes: List[FillingClass] | None = None
        self._backbone_filling_classes: List[FillingClass] | None = None

    def add_packet_generation_tasks(self, pgts_to_add: Iterable[
        PacketGenerationTask]) -> List[PacketGenerationTask]:
        failed_tasks: List[PacketGenerationTask] = []
        for pgt in pgts_to_add:
            try:
                self.get_filling_class(pgt).add_packet_generation_task(pgt)
            except FillingClassError:
                failed_tasks.append(pgt)

        return failed_tasks

    def update_live_tasks(
            self,
            terminated_demands: Set[int],
            current_time: float
    ) -> Tuple[
        List[PacketGenerationTask],
        List[PacketGenerationTask],
    ]:
        expired_tasks = []
        terminated_tasks = []

        for filling_class in self.all_filling_classes:
            _ex, _term = filling_class.update_live_tasks(terminated_demands,
                                                         current_time)
            expired_tasks.extend(_ex)
            terminated_tasks.extend(_term)

        return expired_tasks, terminated_tasks

    def get_filling_class(self, pgt: PacketGenerationTask) -> FillingClass:
        for filling_class in self._all_filling_classes:
            if pgt.path in filling_class.path_partition:
                return filling_class

        raise FillingClassError("No known filling class for pgt")

    @property
    def interface_filling_classes(self):
        if self._interface_filling_classes is None:
            self._divide_filling_classes()
        return self._interface_filling_classes

    @property
    def local_area_filling_classes(self):
        if self._backbone_filling_classes is None:
            self._divide_filling_classes()
        return self._local_area_filling_classes

    @property
    def backbone_filling_classes(self):
        if self._backbone_filling_classes is None:
            self._divide_filling_classes()
        return self._backbone_filling_classes

    def _divide_filling_classes(self):
        self._backbone_filling_classes = list()
        self._local_area_filling_classes = list()
        self._interface_filling_classes = list()

        for filling_class in self.all_filling_classes:
            if any(v & ldbb_flag() for v in filling_class.associated_resources):
                self._backbone_filling_classes.append(filling_class)
            elif any(v & junction_node_flag() for v in
                     filling_class.associated_resources):
                self._local_area_filling_classes.append(filling_class)
            else:
                self._interface_filling_classes.append(filling_class)

    @property
    def all_filling_classes(self) -> List[FillingClass]:
        return self._all_filling_classes

    @property
    def preceding_filling_classes(self):
        return self._preceding_filling_classes

    @property
    def all_tasks(self):
        return [t for fc in self.all_filling_classes for t in fc]

    def get_task_by_task_id(self, task_id: int) -> PacketGenerationTask:
        for task in self.all_tasks:
            if task.task_id == task_id:
                return task

        raise KeyError(f"No task with task_id {task_id}")

    @property
    def all_associated_resources(self):
        return set.union(
            *[fc.associated_resources for fc in self.all_filling_classes])

    @property
    def all_associated_nodes(self):
        return set.union(
            *[fc.associated_nodes for fc in self.all_filling_classes])

    @property
    def minimum_required_time(self):
        return max(sum(fc.minimum_service_time for fc in
                       self.preceding_filling_classes[filling_class])
                   + filling_class.minimum_service_time
                   for filling_class in self.all_filling_classes)

    def contributed_schedule_time(self,
                                  target_filling_class: FillingClass) -> float:
        return max(sum(fc.minimum_service_time for fc in
                       self.preceding_filling_classes[
                           filling_class]) + filling_class.minimum_service_time
                   for filling_class in self.all_filling_classes if
                   filling_class == target_filling_class or target_filling_class in
                   self._preceding_filling_classes[filling_class])

    def clear_filling_classes(self):
        for fc in self.all_filling_classes:
            fc.clear()

    def __contains__(self, item):
        if type(item) is str or type(item) is int or type(
                item) is PacketGenerationTask:
            return any(item in fc for fc in self.all_filling_classes)
        elif type(item) is FillingClass:
            return item in self.all_filling_classes

    def __len__(self):
        return len(self.all_tasks)


class FillingClassError(Exception):
    def __init__(self, msg: str) -> None:
        super().__init__(msg)


==> Algorithms/code/python/network_schedules.py <==
import itertools
import json
import logging
import time
from dataclasses import dataclass
from typing import List, Optional, Dict

from arqon.arch.packet_generation_tasks import PacketGenerationTask
from arqon.arch.network_resource_graph import get_component_id_size, \
    end_node_flag
from arqon.components import ArqonDataRecord
from arqon.configuration import get_scheduling_offset
from arqon.utils.logging import LogManager

_NETWORK_SCHEDULE_ID = get_scheduling_offset()

def get_network_schedule_id():
    global _NETWORK_SCHEDULE_ID
    _NETWORK_SCHEDULE_ID += 1
    return _NETWORK_SCHEDULE_ID - 1

def reset_network_schedule_id():
    global _NETWORK_SCHEDULE_ID
    _NETWORK_SCHEDULE_ID = get_scheduling_offset()

@dataclass
class PacketGenerationAttempt(ArqonDataRecord):
    src: int
    dst: int
    start_time: float
    end_time: float
    task_id: int
    demand_id: Optional[int]
    pga_id: Optional[int]
    is_minimal: bool

    def __eq__(self, other):
        return self.start_time == other.start_time and self.end_time == other.end_time and self.task_id == other.task_id

    def __hash__(self):
        return hash((self.start_time, self.end_time, self.task_id))

    def __str__(self):
        return f"({self.src}, {self.dst}, {self.start_time}, {self.end_time}, {self.pga_id}, {self.demand_id})"

    def to_json(self):
        return f"""
        {{
            "src": {self.src},
            "dst": {self.dst},
            "start_time": {self.start_time},
            "end_time": {self.end_time},
            "pga_id": {self.pga_id if self.pga_id else "null"},
            "demand_id": "{self.demand_id if self.demand_id else "null"}"       
        }}
"""
    def from_json(self, json_data):
        super().from_json(json_data)


def _bs(pga_list: List[PacketGenerationAttempt], time: float, lower: Optional[int] = None, upper: Optional[int] = None) -> int:
    """
    binary search algorithm
    :param pga_list: list of PacketGenerationAttempt's to search
    :param time: time to get index of PGA preceding
    :return: index of PGA preceding requested time
    """
    upper = len(pga_list) if upper is None else upper
    lower = 0 if lower is None else lower
    while upper - lower > 1:
        mid = (upper + lower) // 2
        if pga_list[mid].end_time <= time:
            lower = mid
        else:
            upper = mid

    return lower


class ResourceSchedule(List[PacketGenerationAttempt]):
    def __init__(self, resource_id: int, seq: tuple = ()):
        super().__init__(seq)
        self._resource_id = resource_id

    @property
    def resource_id(self):
        return self._resource_id



    def add_pga(self, __object: PacketGenerationAttempt, pointer: Optional[int] = None):
        """
        re-written append method to ensure time-ordering of PGAs.
        :param __object: PacketGenerationAttempt to add to resource schedule.
        :param pointer: index of PGA preceding requested time
        """
        if not isinstance(__object, PacketGenerationAttempt):
            raise TypeError(f"Only type PacketGenerationAttempt is allowed. (supplied {type(__object)})")

        else:
            if not self:
                super().append(__object)
                return

            if pointer is None:
                pointer = _bs(self, __object.end_time)

                if pointer > 0:
                    self.insert(pointer + 1, __object)
                elif self[pointer].end_time < __object.end_time:
                    self.insert(1, __object)
                else:
                    self.insert(0, __object)

            else:
                if pointer == 0:
                    self.insert(pointer, __object)
                elif pointer > 0:
                    self.insert(pointer, __object)
                elif pointer < 0:
                    super().append(__object)

        # assert all(self[i].end_time >= self[i-1].end_time for i in range(1, len(self)))

    def to_json(self):
        return f"""
{{
    "node": {self.resource_id},
    "packet_generation_attempts": [
        {','.join([pga.to_json() for pga in self])}
    ]
}}
"""
    
    def to_dict(self):
        return {
            "node": self.resource_id,
            "packet_generation_attempts": [pga.to_dict() for pga in self]
        }



class NetworkSchedule:

    def __init__(self, start_time: float, length: float, resources: List[int], identifier: int | None = None):

        self._schedule: Dict[int, ResourceSchedule] = {r: ResourceSchedule(r) for r in resources}
        self._start_time: float = start_time
        self._length: float = length
        self._logger: logging.Logger = LogManager.get_resource_schedule_logger()
        self._identifier: int = identifier if identifier is not None else get_network_schedule_id()
        self._number_minimal: Dict[int, int] = {}
        self._number_bonus: Dict[int, int] = {}
        self._number_bonus_after_minimal_service_time: Dict[int, int] = {}


    @property
    def identifier(self):
        return self._identifier

    @property
    def start_time(self):
        return self._start_time

    @property
    def length(self):
        return self._length

    @property
    def schedule(self) -> Dict[int, List[PacketGenerationAttempt]]:
        return self._schedule

    @property
    def number_minimal_pgas(self) -> Dict[int, int]:
        return self._number_minimal

    @property
    def number_bonus_pgas(self) -> Dict[int, int]:
        return self._number_bonus

    @property
    def total_number_bonus(self):
        return sum(self._number_bonus.values())

    @property
    def total_number_bonus_after_minimal_service_time(self):
        return sum(self._number_bonus_after_minimal_service_time.values())

    @property
    def end_time_minimal(self):
        minimal_pga_end_times = [pga.end_time for resource_schedule in self.schedule.values() for pga in resource_schedule if pga.is_minimal]
        if not minimal_pga_end_times:
            return 0
        else:
            return max(minimal_pga_end_times)

    @property
    def end_time_minimal_per_demand(self) -> Dict[str, float]:
        minimal_end_times: Dict[str, List[float]] = {}
        for resource, schedule in self.schedule.items():
            if not resource & (1 << get_component_id_size() - 1):
                continue
            else:
                for pga in schedule:
                    if pga.is_minimal:
                        if pga.demand_id not in minimal_end_times:
                            minimal_end_times[pga.demand_id] = [pga.end_time]
                        else:
                            minimal_end_times[pga.demand_id].append(pga.end_time)
        return {demand_id:max(end_times) for demand_id, end_times in minimal_end_times.items()}

    def add_tasks_bonus(self, tasks: List[PacketGenerationTask]):
        for task in tasks:
            if task.parent_demand_id not in self._number_bonus:
                self._number_bonus[task.parent_demand_id] = 0

    def add_tasks_minimal(self, tasks: List[PacketGenerationTask]):
        for task in tasks:
            if task.parent_demand_id not in self._number_minimal:
                self._number_minimal[task.parent_demand_id] = 0


    def schedule_packet_generation_attempt(self, task: PacketGenerationTask, time_to_schedule_at: float, is_minimal: bool, pga_id: int | None = None, schedule_pointers: dict[int, int] | None = None) -> None:

        if is_minimal:
            if task.parent_demand_id in self._number_minimal:
                self._number_minimal[task.parent_demand_id] += 1
            else:
                self._number_minimal[task.parent_demand_id] = 1
        else:
            if task.parent_demand_id in self._number_bonus:
                self._number_bonus[task.parent_demand_id] += 1
            else:
                self._number_bonus[task.parent_demand_id] = 1

            if time_to_schedule_at >= self.end_time_minimal:
                if task.parent_demand_id in self._number_bonus_after_minimal_service_time:
                    self._number_bonus_after_minimal_service_time[task.parent_demand_id] += 1
                else:
                    self._number_bonus_after_minimal_service_time[task.parent_demand_id] = 1

        _tic_add_to_schedule = time.process_time()


        for i, node in enumerate(task.path):

            # node_flags = int(bin(node)[2:].zfill(get_component_id_size())[:4], 2)



            if node & end_node_flag():
                self._schedule[node].add_pga(PacketGenerationAttempt(
                    src=node,
                    dst=task.path[-1] if i == 0 else task.path[0],
                    start_time=time_to_schedule_at,
                    end_time=time_to_schedule_at + task.execution_time,
                    task_id=task.task_id,
                    demand_id=task.parent_demand_id,
                    pga_id=pga_id,
                    is_minimal=is_minimal,
                ), pointer=-100)

            else:
                pointer = schedule_pointers[node] if schedule_pointers is not None else None
                # TODO: adapt for each of I,J,B
                self._schedule[node].add_pga(PacketGenerationAttempt(
                    src=node,
                    dst=task.path[i - 1],
                    start_time=time_to_schedule_at,
                    end_time=time_to_schedule_at + task.execution_time,
                    task_id=task.task_id,
                    demand_id=None,
                    pga_id=pga_id,
                    is_minimal=is_minimal,
                ), pointer=pointer)
                self._schedule[node].add_pga(PacketGenerationAttempt(
                    src=node,
                    dst=task.path[i + 1],
                    start_time=time_to_schedule_at,
                    end_time=time_to_schedule_at + task.execution_time,
                    task_id=task.task_id,
                    demand_id=None,
                    pga_id=pga_id,
                    is_minimal=is_minimal,
                ), pointer=pointer)

        self._logger.debug(f'Added PGA to schedule in time {time.process_time() - _tic_add_to_schedule}')



    def check_resource_conflict(self, task: PacketGenerationTask, time: float) -> bool:

        for resource in task.path[1:-1]:
            if resource not in self._schedule:
                raise ValueError("Unknown resource")

            index = _bs(self._schedule[resource], time)
            if self._schedule[resource][index].end_time > time or self._schedule[resource][index + 1].start_time < time + task.execution_time:
                return True

        return False

    def check_minsep_violation(self, task: PacketGenerationTask, time: float) -> bool:
        lower_index = _bs(self._schedule[task.path[-1]], time - task.execution_time - task.minsep)
        upper_index = _bs(self._schedule[task.path[-1]], time + task.execution_time + task.minsep)

        midpoint = (lower_index + upper_index) // 2
        for pga_lower, pga_upper in itertools.zip_longest(self._schedule[task.path[-1]][lower_index:midpoint], self._schedule[task.path[-1]][midpoint:upper_index], fillvalue=None):

            if pga_lower is not None and pga_lower.task_id == task.task_id:
                return True
            if pga_upper is not None and pga_upper.task_id == task.task_id:
                return True

        return False

    def create_multinode_json(self, nodes: List[int] | None = None):
        if nodes is None:
            nodes = list(self._schedule.keys())
        return json.dumps(
            {
                "identifier": self._identifier,
                "schedule_start_time": self._start_time,
                "schedule_end_time": self._start_time + self._length,
                "nodes": nodes,
                "network_schedule": [self._schedule[r].to_dict() for r in nodes],
        })

    def create_single_node_json(self, node: int):
        return json.dumps(
            {
                "identifier": self._identifier,
                "schedule_start_time": self._start_time,
                "schedule_end_time": self._start_time + self._length,
                "node_id": node,
                "packet_generation_attempts": [pga.to_dict() for pga in self._schedule[node]],
            }
        )

    def compile(self):
        return self.create_multinode_json()

@dataclass
class CompiledNetworkSchedule(ArqonDataRecord):
    identifier: int
    schedule_start_time: float
    schedule_end_time: float
    nodes: List[int]
    network_schedule: Dict[int, List[Dict]]

    @classmethod
    def from_json(cls, json_str: str):
        json_data = json.loads(json_str)
        network_schedule = {r["node"]:r["packet_generation_attempts"] for r in json_data["network_schedule"]}
        return CompiledNetworkSchedule(
            identifier=int(json_data["identifier"]),
            schedule_start_time=json_data["schedule_start_time"],
            schedule_end_time=json_data["schedule_end_time"],
            nodes=json_data["nodes"],
            network_schedule=network_schedule
        )

    def to_json(self):
        return json.dumps({
            "identifier": self.identifier,
            "schedule_start_time": self.schedule_start_time,
            "schedule_end_time": self.schedule_end_time,
            "nodes": self.nodes,
            "network_schedule": [{"node": r, "packet_generation_attempts": pgas} for r, pgas in self.network_schedule.items()],
        })

    def json_schedule_for_node(self, node: int):
        return json.dumps({
            "identifier": self.identifier,
            "schedule_start_time": self.schedule_start_time,
            "schedule_end_time": self.schedule_end_time,
            "node_id": node,
            "packet_generation_attempts": self.network_schedule[node],
        })































==> Algorithms/code/python/scheduling_algorithms.py <==
import dataclasses
import math
import time
from math import inf

import numpy as np

from arqon.arch.filling_classes import SetOfFillingClasses, FillingClass
from arqon.arch.network_resource_graph import get_component_id_size
from arqon.arch.packet_generation_tasks import PacketGenerationTask
from arqon.arch.network_schedules import NetworkSchedule

from typing import List, Tuple, Generator

from arqon.utils.logging import LogManager


def minimal_allocation_scheduler(
        filling_class: FillingClass,
        network_schedule: NetworkSchedule,
        start_time: float
):
    if not filling_class:
        return

    network_schedule.add_tasks_minimal(filling_class)

    # logger = LogManager.get_resource_scheduler_logger()

    cycle_start_time = start_time

    ponters = {r: -100 for r in network_schedule.schedule.keys()}

    for i in range(len(filling_class)):

        cycle_time = filling_class.cycle_times[i]

        k = 0

        for k in range(filling_class.numbers_of_cycles[i]):
            for j, task in enumerate(filling_class[i:]):
                offset = sum(t.execution_time for t in filling_class[i:i + j])
                _start_to_schedule = time.process_time()
                network_schedule.schedule_packet_generation_attempt(
                    task, cycle_start_time + cycle_time * k + offset,
                    True,
                    pga_id=sum(filling_class.numbers_of_cycles[:i]) + k,
                    schedule_pointers=ponters)

        _start_to_schedule = time.process_time()
        network_schedule.schedule_packet_generation_attempt(
            filling_class[i],
            cycle_start_time + cycle_time * (
                filling_class.numbers_of_cycles[
                    i]), True,
            pga_id=sum(
                filling_class.numbers_of_cycles[
                    :i]) + k,
            schedule_pointers=ponters)

        cycle_start_time += filling_class[i].execution_time + (
            filling_class.numbers_of_cycles[i]) * cycle_time


def bonus_phase_round_robin_scheduler(
        filling_class: FillingClass,
        network_schedule: NetworkSchedule,
):
    # logger = LogManager.get_resource_scheduler_logger()

    if not filling_class:
        return

    _resources = [r for r in network_schedule.schedule.keys() if
                  not r & 1 << get_component_id_size() - 1]

    schedule_pointers = {r: 0 for r in _resources}

    release_times_to_consider = set()

    round_robin_index = 0

    next_start_time = 0

    network_schedule.add_tasks_bonus(filling_class)

    def _get_next_start_time() -> float | None:
        nonlocal next_start_time

        end_times = {
            r: network_schedule.schedule[r][schedule_pointers[r]].end_time for r
            in _resources if
            schedule_pointers[r] < len(network_schedule.schedule[r])}

        # logger.debug(f'considering end times: {end_times}')

        _next_end_time = min(end_times.values()) if end_times.values() else inf
        # logger.debug(f"next end time: {_next_end_time}")

        _minimising_resources = [
            r for r in end_times.keys() if
            math.isclose(end_times[r],
                         _next_end_time)] if _next_end_time != inf else []

        _index, _next_release_time = min(
            enumerate(release_times_to_consider),
            key=lambda t: t[1]
        ) if release_times_to_consider else (0, inf)

        # logger.debug(f"considering release times: {release_times_to_consider}")
        # logger.debug(f"next release time: {_next_release_time}")

        if _next_end_time == inf and _next_release_time == inf:
            return None

        if _next_end_time <= _next_release_time:
            for r in _minimising_resources:
                schedule_pointers[r] += 2

            if _next_end_time in release_times_to_consider:
                release_times_to_consider.remove(_next_end_time)
                # logger.debug("Also removed end time from release_times_to_consider")
            return _next_end_time

        else:

            release_times_to_consider.remove(_next_release_time)
            return _next_release_time

    def _task_indices_to_inspect(start: int) -> Generator[int, None, None]:
        for i in range(len(filling_class)):
            yield (start + i) % len(filling_class)

    def _resources_available(_tts: PacketGenerationTask) -> bool:
        for resource in _tts.path[1:-1]:
            if schedule_pointers[resource] >= len(
                    network_schedule.schedule[resource]):
                continue
            if network_schedule.schedule[resource][schedule_pointers[
                resource]].start_time < next_start_time + candidate_task.execution_time:
                return False
        return True

    def _future_minsep_violation(_tts: PacketGenerationTask) -> bool:
        _reference_resource = _tts.path[1]
        _schedule_except = network_schedule.schedule[_reference_resource]
        offset = 0
        while (
                schedule_pointers[_reference_resource] + offset < len(
            _schedule_except)
                and
                _schedule_except[
                    schedule_pointers[_reference_resource] + offset
                ].start_time < next_start_time + _tts.execution_time + _tts.minsep
        ):
            if _schedule_except[
                schedule_pointers[_reference_resource] + offset
            ].task_id == _tts.task_id:
                return True
            offset += 1
        return False

    def _past_minsep_violation(_tts: PacketGenerationTask) -> Tuple[
        bool, float | None]:
        _reference_resource = _tts.path[1]
        _schedule_excerpt = network_schedule.schedule[_reference_resource]
        offset = 1 if schedule_pointers[_reference_resource] < len(
            _schedule_excerpt) else 2

        while (
                schedule_pointers[_reference_resource] - offset >= 0
                and (
                        _schedule_excerpt[
                            schedule_pointers[
                                _reference_resource
                            ] - offset
                        ].end_time > next_start_time - _tts.minsep
                        and not
                        np.isclose(
                            _schedule_excerpt[
                                schedule_pointers[
                                    _reference_resource
                                ] - offset
                            ].end_time,
                            next_start_time - _tts.minsep
                        )
                )
        ):

            if _schedule_excerpt[
                schedule_pointers[
                    _reference_resource
                ] - offset
            ].task_id == _tts.task_id:
                return True, _schedule_excerpt[
                                 schedule_pointers[
                                     _reference_resource
                                 ] - offset
                                 ].end_time + _tts.minsep
            offset += 1
            if schedule_pointers[_reference_resource] - offset < 0:
                break

        return False, None

    if all(network_schedule.schedule[r][0].start_time > 0 for r in
           schedule_pointers.keys() if network_schedule.schedule[r]):
        next_start_time = min(network_schedule.schedule[r][0].end_time for r in
                              schedule_pointers.keys())

    while next_start_time < network_schedule.length:

        cycle_start_time = time.process_time()

        for index in _task_indices_to_inspect(round_robin_index):
            candidate_task = filling_class[index]
            # logger.debug(f'candidate_task: {candidate_task}')

            if (
                    not _resources_available(candidate_task)
                    or _future_minsep_violation(candidate_task)
                    or next_start_time > candidate_task.expiry_time
                    or next_start_time + candidate_task.execution_time >= network_schedule.length
            ):
                continue

            past_minsep_violation, release_time = _past_minsep_violation(
                candidate_task)
            if past_minsep_violation:
                if release_time > next_start_time:
                    release_times_to_consider.add(release_time)
                continue

            network_schedule.schedule_packet_generation_attempt(
                candidate_task,
                next_start_time,
                False,
                schedule_pointers=schedule_pointers
            )

            round_robin_index = index + 1

        old_start_time = 0 + next_start_time

        next_start_time = _get_next_start_time()

        if next_start_time is None:
            return

        assert old_start_time < next_start_time

        # logger.debug(f"Completed cycle in time {time.process_time() - cycle_start_time:.5g}")

        if next_start_time is None:
            break

        # logger.debug(f"next start time is {next_start_time}")

        pass


@dataclasses.dataclass
class BonusRoundRobinReport:
    number_of_resource_checks_performed: int = 0
    number_of_past_minsep_checks: int = 0
    number_of_future_minsep_checks: int = 0
    number_of_pgas_scheduled: int = 0


def bonus_phase_round_robin_scheduler_enhanced_reporting(
        filling_class: FillingClass,
        network_schedule: NetworkSchedule,
) -> BonusRoundRobinReport:
    # logger = LogManager.get_resource_scheduler_logger()

    report = BonusRoundRobinReport()

    if not filling_class:
        return report

    _resources = [r for r in network_schedule.schedule.keys() if
                  not r & 1 << get_component_id_size() - 1]

    schedule_pointers = {r: 0 for r in _resources}

    release_times_to_consider = set()

    round_robin_index = 0

    next_start_time = 0

    network_schedule.add_tasks_bonus(filling_class)

    def _get_next_start_time() -> float | None:
        nonlocal next_start_time

        end_times = {
            r: network_schedule.schedule[r][schedule_pointers[r]].end_time for r
            in _resources if
            schedule_pointers[r] < len(network_schedule.schedule[r])}

        # logger.debug(f'considering end times: {end_times}')

        _next_end_time = min(end_times.values()) if end_times.values() else inf
        # logger.debug(f"next end time: {_next_end_time}")

        _minimising_resources = [
            r for r in end_times.keys() if math.isclose(end_times[r],_next_end_time)
        ] if _next_end_time != inf else []

        _index, _next_release_time = min(
            enumerate(release_times_to_consider), key=lambda t: t[1]
        ) if release_times_to_consider else (0, inf)


        if _next_end_time == inf and _next_release_time == inf:
            return None

        if _next_end_time <= _next_release_time:
            for r in _minimising_resources:
                schedule_pointers[r] += 2
            if _next_end_time in release_times_to_consider:
                release_times_to_consider.remove(_next_end_time)
            return _next_end_time

        else:

            release_times_to_consider.remove(_next_release_time)
            return _next_release_time

    def _task_indices_to_inspect(start: int) -> Generator[int, None, None]:
        for i in range(len(filling_class)):
            yield (start + i) % len(filling_class)

    def _resources_available(_tts: PacketGenerationTask) -> bool:
        report.number_of_resource_checks_performed += 1
        for resource in _tts.path[1:-1]:
            if schedule_pointers[resource] >= len(
                    network_schedule.schedule[resource]):
                continue
            if network_schedule.schedule[resource][
                schedule_pointers[resource]
            ].start_time < next_start_time + candidate_task.execution_time:
                return False
        return True

    def _future_minsep_violation(_tts: PacketGenerationTask) -> bool:
        report.number_of_future_minsep_checks += 1
        _reference_resource = _tts.path[1]
        _schedule_except = network_schedule.schedule[_reference_resource]
        offset = 0

        while (
                schedule_pointers[_reference_resource] + offset < len(_schedule_except)
                and
                _schedule_except[
                    schedule_pointers[_reference_resource] + offset
                ].start_time < next_start_time + _tts.execution_time + _tts.minsep
        ):

            if _schedule_except[
                schedule_pointers[_reference_resource] + offset
            ].task_id == _tts.task_id:
                return True
            offset += 1
        return False

    def _past_minsep_violation(_tts: PacketGenerationTask) -> Tuple[
        bool, float | None]:
        report.number_of_past_minsep_checks += 1
        _reference_resource = _tts.path[1]
        _schedule_excerpt = network_schedule.schedule[_reference_resource]
        offset = 1 if schedule_pointers[_reference_resource] < len(_schedule_excerpt) else 2

        while (
                schedule_pointers[_reference_resource] - offset >= 0
                and (
                        _schedule_excerpt[
                            schedule_pointers[_reference_resource] - offset
                        ].end_time > next_start_time - _tts.minsep
                        and not
                        np.isclose(
                            _schedule_excerpt[
                                schedule_pointers[_reference_resource] - offset
                            ].end_time,
                            next_start_time - _tts.minsep
                        )
                )
        ):


            if _schedule_excerpt[
                schedule_pointers[_reference_resource] - offset
            ].task_id == _tts.task_id:
                return True, _schedule_excerpt[
                                 schedule_pointers[_reference_resource] - offset
                             ].end_time + _tts.minsep
            offset += 1
            if schedule_pointers[_reference_resource] - offset < 0:
                break

        return False, None

    if all(network_schedule.schedule[r][0].start_time > 0 for r in
           schedule_pointers.keys() if network_schedule.schedule[r]):
        next_start_time = min(network_schedule.schedule[r][0].end_time for r in
                              schedule_pointers.keys())

    while next_start_time < network_schedule.length:

        cycle_start_time = time.process_time()

        for index in _task_indices_to_inspect(round_robin_index):
            candidate_task = filling_class[index]
            # logger.debug(f'candidate_task: {candidate_task}')

            if not _resources_available(candidate_task):
                continue

            past_minsep_violation, release_time = _past_minsep_violation(
                candidate_task)
            if past_minsep_violation:
                if release_time > next_start_time:
                    release_times_to_consider.add(release_time)
                continue

            if _future_minsep_violation(candidate_task):
                continue

            if (
                    next_start_time > candidate_task.expiry_time
                    or
                    next_start_time + candidate_task.execution_time >= network_schedule.length
            ):
                continue

            network_schedule.schedule_packet_generation_attempt(
                candidate_task,
                next_start_time,
                False,
                schedule_pointers=schedule_pointers
            )

            report.number_of_pgas_scheduled += 1

            round_robin_index = index + 1

        old_start_time = 0 + next_start_time

        next_start_time = _get_next_start_time()

        if next_start_time is None:
            return report

        assert old_start_time < next_start_time

        if next_start_time is None:
            break

    return report


def complete_schedule_scheduler(
        filling_classes: SetOfFillingClasses,
        network_schedule: NetworkSchedule,
) -> Tuple[float, float]:
    logger = LogManager.get_resource_scheduler_logger()

    _start_minimal = time.process_time()
    logger.info("Computing Minimal Schedule")
    for filling_class in filling_classes.all_filling_classes:
        logger.debug(
            f"Starting to compute minimal schedule for filling class {filling_class}"
        )
        start_time = sum(fc.minimum_service_time for fc in
                         filling_classes.preceding_filling_classes[
                             filling_class])
        minimal_allocation_scheduler(filling_class, network_schedule,
                                     start_time)

    minimal_time = time.process_time() - _start_minimal

    logger.debug(
        f"Completed minimal phase in time {time.process_time() - _start_minimal:.5g}"
    )

    _start_bonus = time.process_time()

    logger.info("Computing Bonus Schedule")
    for fc in filling_classes.all_filling_classes:
        logger.debug(
            f"Starting to compute bonus schedule for filling class {fc}")
        bonus_phase_round_robin_scheduler(fc, network_schedule)

    bonus_time = time.process_time() - _start_bonus

    logger.debug(
        f"Completed bonus phase in time {time.process_time() - _start_bonus:.5g}"
    )

    return minimal_time, bonus_time


def minimal_only_scheduler(
        filling_classes: SetOfFillingClasses,
        network_schedule: NetworkSchedule,
) -> Tuple[float, float]:

    _start_minimal = time.process_time()
    for filling_class in filling_classes.all_filling_classes:
        start_time = sum(fc.minimum_service_time
                         for fc in filling_classes.preceding_filling_classes[filling_class]
                         )

        minimal_allocation_scheduler(filling_class, network_schedule,start_time)

    minimal_time = time.process_time() - _start_minimal


    return minimal_time, 0


def extra_reporting_complete_schedule_scheduler(
        filling_classes: SetOfFillingClasses,
        network_schedule: NetworkSchedule,
) -> Tuple[float, float, List[BonusRoundRobinReport]]:
    logger = LogManager.get_resource_scheduler_logger()

    _start_minimal = time.process_time()
    logger.info("Computing Minimal Schedule")
    for filling_class in filling_classes.all_filling_classes:
        logger.debug(
            f"Starting to compute minimal schedule for filling class {filling_class}")
        start_time = sum(fc.minimum_service_time for fc in
                         filling_classes.preceding_filling_classes[
                             filling_class])
        minimal_allocation_scheduler(filling_class, network_schedule,
                                     start_time)

    minimal_time = time.process_time() - _start_minimal

    logger.debug(
        f"Completed minimal phase in time {time.process_time() - _start_minimal:.5g}")

    bonus_reports = []
    _start_bonus = time.process_time()

    logger.info("Computing Bonus Schedule")
    for fc in filling_classes.all_filling_classes:
        logger.debug(f"Starting to compute bonus schedule for filling class {fc}")
        _report = bonus_phase_round_robin_scheduler_enhanced_reporting(fc,network_schedule)
        bonus_reports.append(_report)

    bonus_time = time.process_time() - _start_bonus

    logger.debug(
        f"Completed bonus phase in time {time.process_time() - _start_bonus:.5g}")

    return minimal_time, bonus_time, bonus_reports


==> Algorithms/code/python/update_filling_classes.py <==
import dataclasses
from dataclasses import dataclass
from typing import List, Set, Tuple

from arqon.arch.filling_classes import SetOfFillingClasses

@dataclass
class CompletedDemands:
    expired_demands: List[int] = dataclasses.field(default_factory=list)
    removed_demands: List[int] = dataclasses.field(default_factory=list)
    terminated_demands: List[int] = dataclasses.field(default_factory=list)

    @property
    def all_removed_demands(self):
        return self.removed_demands + self.terminated_demands + self.expired_demands

def update_filling_classes(
        old_filling_classes: SetOfFillingClasses | None,
        path_partition: List[Set[Tuple[int, ...]]] | None,
        termination_buffer: Set[int],
        expiration_cutoff_time: float
) -> Tuple[
    SetOfFillingClasses,
    CompletedDemands,
]:

    completed_demands = CompletedDemands()

    if path_partition is not None:
        new_filling_classes = SetOfFillingClasses(path_partition)

        failed_tasks = new_filling_classes.add_packet_generation_tasks(old_filling_classes.all_tasks if old_filling_classes else [])
        completed_demands.removed_demands = [t.parent_demand_id for t in failed_tasks]

    else:
        new_filling_classes = old_filling_classes

    expired, terminated = new_filling_classes.update_live_tasks(termination_buffer, expiration_cutoff_time)

    completed_demands.expired_demands = [task.parent_demand_id for task in expired]
    completed_demands.terminated_demands = [task.parent_demand_id for task in terminated]

    return new_filling_classes, completed_demands


